Learning Tuple Probabilities

Learning the parameters of complex probabilistic-relational models from labeled training data is a standard technique in machine learning, which has been intensively studied in the subfield of Statistical Relational Learning (SRL), but---so far---this is still an under-investigated topic in the context of Probabilistic Databases (PDBs). In this paper, we focus on learning the probability values of base tuples in a PDB from labeled lineage formulas. The resulting learning problem can be viewed as the inverse problem to confidence computations in PDBs: given a set of labeled query answers, learn the probability values of the base tuples, such that the marginal probabilities of the query answers again yield in the assigned probability labels. We analyze the learning problem from a theoretical perspective, cast it into an optimization problem, and provide an algorithm based on stochastic gradient descent. Finally, we conclude by an experimental evaluation on three real-world and one synthetic dataset, thus comparing our approach to various techniques from SRL, reasoning in information extraction, and optimization.

==> figures/epsilon/plot.py <==
# We assume:
# The first row are labels.
# First column x-axis. From then on, each column one system.
labels = ['Algorithm 1']
xLabel = '$\epsilon_\mathit{rel}$'
yLabel1 = '$F_1$'
yLabel2 = 'milliseconds'

xaxis = []
quality = []

### reading data
import csv
import sys
f = open('quality.csv', 'rb')
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	rowNum = 0
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(0, 2):
				quality.append([])
		else:
			if rowNum > 1:
				xaxis.append(float(row[0]))
				if len(row[6]) > 0:  # empty slots are skipped
					quality[0].append(float(row[6]))
		rowNum += 1
finally:
	f.close()

runtime = []
f = open('runtime.csv', 'rb')
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	rowNum = 0
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(1, len(row)):
				runtime.append([])
		else:
			for i in xrange(1, len(row)):
				if len(row[i]) > 0:  # empty slots are skipped
					runtime[i - 1].append(float(row[i]))
		rowNum += 1
finally:
	f.close()

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(212) 
ax.set_xscale('log')
ax.plot(xaxis, quality[0], label=labels[0], marker='o', lw = 0)

plt.ylim([0,1])
plt.xlim([0.000001, 1])
#legend = ax.legend(loc='lower right', shadow=True)
plt.xlabel(xLabel)
plt.ylabel(yLabel1)
plt.grid(True)

ax = fig.add_subplot(211) 
ax.set_xscale('log')
ax.plot(xaxis, runtime[0], label=labels[0], marker='o', lw = 0)

plt.xlim([0.000001, 1])
plt.ylim([0,150])
legend = ax.legend(loc='upper right', shadow=True)
#plt.xlabel(xLabel)
plt.ylabel(yLabel2)

plt.grid(True)
plt.show()
fig.savefig('figure.eps')


==> figures/errors/consistent/plot.py <==
# We assume:
# The first row are labels.
# First column: xLabel, then each column one component
# Each row  one setup (to be one bar later)
fileName = 'data.csv'
xLabel = 'MSE'
yLabel = 'percent of runs'

data = []

### reading data
import csv
import sys
f = open(fileName, 'rb')
rowNum = 0
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(0, len(row)):
				data.append([]) 
		else:
			for i in xrange(0, len(row)):
				if len(row[i]) > 0:  # empty slots are skipped
					data[i].append(float(row[i]))
		rowNum += 1
finally:
	f.close()

import numpy as np
import math
xaxis = []
for x in np.arange(0.0,0.2,0.01):
	xaxis.append(x)

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
for i in xrange(0, len(data)):
	ax.hist(data[i], xaxis, histtype='stepfilled')

#legend = plt.legend(loc='upper right', shadow=True)
#plt.xticks(xticks)
plt.ylabel(yLabel)
plt.xlabel(xLabel)
plt.show()
fig.savefig('figure.eps')


==> figures/errors/inconsistent/plot.py <==
# We assume:
# The first row are labels.
# First column: xLabel, then each column one component
# Each row  one setup (to be one bar later)
fileName = 'data.csv'
xLabel = 'MSE'
yLabel = 'percent of runs'

data = []

### reading data
import csv
import sys
f = open(fileName, 'rb')
rowNum = 0
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(0, len(row)):
				data.append([]) 
		else:
			for i in xrange(0, len(row)):
				if len(row[i]) > 0:  # empty slots are skipped
					data[i].append(float(row[i]))
		rowNum += 1
finally:
	f.close()

import numpy as np
import math
xaxis = []
for x in np.arange(0.0,0.2,0.01):
	xaxis.append(x)

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
for i in xrange(0, len(data)):
	ax.hist(data[i], xaxis, histtype='stepfilled')

#legend = plt.legend(loc='upper right', shadow=True)
#plt.xticks(xticks)
plt.ylim([0,100])
plt.ylabel(yLabel)
plt.xlabel(xLabel)
plt.show()
fig.savefig('figure.eps')


==> figures/large_scale/plot.py <==
# We assume:
# The first row are labels.
# First column: xLabel, then each column one component
# Each row  one setup (to be one bar later)
fileName = 'data.csv'
labels = ['Init', 'Algorithm 1']
colors = ['b', 'r']
xLabels = ['P1', 'P2', 'P3']
yLabel = 'seconds'

data = []

### reading data
import csv
import sys
f = open(fileName, 'rb')
rowNum = 0
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(0, len(row)-1):
				data.append([]) 
		else:
			for i in xrange(1, len(row)):
				if len(row[i]) > 0:  # empty slots are skipped
					data[i - 1].append(float(row[i]) / 1000.0)
		rowNum += 1
finally:
	f.close()
import numpy as np
xaxis = np.arange(rowNum - 1) + 0.25

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
# ax.set_yscale('log')
for i in xrange(0, len(data)):
	if i == 0:
		ax.bar(xaxis, data[i], 0.5, label=labels[i], color=colors[i])
	else:
		ax.bar(xaxis, data[i], 0.5, label=labels[i], bottom=data[i-1], color=colors[i])

legend = plt.legend(loc='upper right', shadow=True)
plt.xticks(xaxis + 0.25, xLabels)
plt.ylabel(yLabel)
plt.grid(True)
plt.show()
fig.savefig('figure.eps')


==> figures/learning_rates/plot.py <==
# We assume:
# The first row are labels.
# First column: xLabel, then each column one component
# Each row  one setup (to be one bar later)
fileName = 'data.csv'
labels = ['iteration 0', 'iteration 10', 'iteration 20']
xLabel = '$\eta_l$'
yLabel = 'number of tuples'

data = []

### reading data
import csv
import sys
f = open(fileName, 'rb')
rowNum = 0
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(0, len(row)):
				data.append([]) 
		else:
			for i in xrange(0, len(row)):
				if len(row[i]) > 0:  # empty slots are skipped
					data[i].append(float(row[i]))
		rowNum += 1
finally:
	f.close()

import numpy as np
import math
xaxis = []
xticks = []
u = 0
for x in np.arange(-7,8,1.0):
	xaxis.append(math.pow(10,x))
	if u == 0:
		u = 1
		xticks.append(xaxis[-1])
	else:
		u = 0

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
ax.set_xscale('log')
for i in xrange(0, len(data)):
	ax.hist(data[i], xaxis, label=labels[i], histtype='stepfilled')

legend = plt.legend(loc='upper right', shadow=True)
plt.xticks(xticks)
plt.ylabel(yLabel)
plt.xlabel(xLabel)
plt.show()
fig.savefig('figure.eps')


==> figures/matplotlib/logicalObjective.py <==
# calculating the function
from scipy import *
xaxis = arange(0.0,1,0.01)
yaxis = arange(0.0,1,0.01)

myMax = -1000.0
function = []
for x in xaxis:
	function.append([])
	for y in yaxis:
		value = (1.0 - y) * x
		function[-1].append(value)
		if value > myMax:
			myMax = value


# plotting starts here
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

data = np.array(function)

# font sizes
f = 12
plt.rc('font', size = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

# contour lines to be drawn
levels = array([0.05, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95])

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
CS = ax.contour(data, levels, cmap=mpl.cm.jet)
plt.clabel(CS, inline=1, fontsize = f - 2)

# axis and labels
plt.xticks(arange(0,101,10),arange(0.0,1.1,0.1))
plt.yticks(arange(0,101,10),arange(0.0,1.1,0.1))
plt.xlabel('$p(t_1)$')
plt.ylabel('$p(t_2)$')
plt.title(r'$\max P(\neg t_1 \land t_2)$')

#plt.show()

fig.savefig('logicalObjective.eps')


==> figures/matplotlib/squaredObjective.py <==
# calculating the function
from scipy import *
xaxis = arange(0.0,1,0.01)
yaxis = arange(0.0,1,0.01)

myMax = -1000.0
function = []
for x in xaxis:
	function.append([])
	for y in yaxis:
		term1 = -(1.0 - x) * (1.0 - y)
		term2 = y - 0.0
		value = term1 * term1 + 2 * term2 * term2
		function[-1].append(value)
		if value > myMax:
			myMax = value


# plotting starts here
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

data = np.array(function)

# font sizes
f = 12
plt.rc('font', size = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)
plt.rc('text', usetex=True)  # Latex used in the labels and title
plt.rc('text.latex', preamble = '\usepackage{color}')

# contour lines to be drawn
levels = array([0.0, 0.001, 0.01, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.2, 1.4, 1.6])

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
CS = ax.contour(data, levels, cmap=mpl.cm.jet)
plt.clabel(CS, inline=1, fontsize = f - 2)

# axis and labels
plt.xticks(arange(0,101,10),arange(0.0,1.1,0.1))
plt.yticks(arange(0,101,10),arange(0.0,1.1,0.1))
plt.xlabel('$p(t_1)$')
plt.ylabel('$p(t_2)$')
plt.title('$\min (P(t_1\lor t_2) - 1.0)^2 + \mathbf{2} \cdot (P(t_1) - 0.0)^2$')
#plt.title('$\min{\color{red}~}(P(t_1\lor t_2) - 1.0)^2 + (P(t_1) - 0.0)^2$')

#plt.show()

fig.savefig('squaredTwice.eps')


==> figures/matplotlib/theoremExample.py <==
# calculating the functions
from scipy import *
xaxis = arange(0.01,1,0.01)

firstFunction = []
for x in xaxis:
	value = 0.1 / x
	firstFunction.append(value)

secondFunction = []
for x in xaxis:
	value = (0.6 - x) / (1 - x)
	secondFunction.append(value)

#print xaxis
#print firstFunction
#print secondFunction

# plotting starts here
import matplotlib.pyplot as plt

# font sizes
f = 12
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
ax.plot(xaxis, firstFunction, label='$(t_7 \land t_8, 0.1)$')
ax.plot(xaxis, secondFunction, linestyle='--', color='r', label='$(t_7 \lor t_8,0.6)$')

legend = plt.legend(loc='upper right', shadow=True)

plt.xlabel('$p(t_7)$')  # x-label
plt.ylabel('$p(t_8)$')  # y-label
#plt.subplots_adjust(bottom=0.07)
#plt.subplots_adjust(right=0.95)
plt.xticks(arange(0,1.1,0.1))  # ticks (steps) at the x-axis
plt.yticks(arange(0,1.1,0.1))  # ticks (steps) at the y-axis
plt.ylim([0,1])  # y-axis is limited to 0..1
plt.grid(True)
#plt.show()

fig.savefig('theoremExample.eps')


==> figures/matplotlib/theoremSimple.py <==
# calculating the functions
from scipy import *
xaxis = arange(0.0,1.01,0.01)

firstFunction = []
for x in xaxis:
	value = 0.4
	firstFunction.append(value)

secondFunction = []
for x in xaxis:
	value = 0.7
	secondFunction.append(value)

#print xaxis
#print firstFunction
#print secondFunction

# plotting starts here
import matplotlib.pyplot as plt

# font sizes
f = 12
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
ax.plot(firstFunction, xaxis, label='$(t_7, 0.4)$')
ax.plot(xaxis, secondFunction, linestyle='--', color='r', label='$(t_8,0.7)$')

legend = plt.legend(loc='upper right', shadow=True)

plt.xlabel('$p(t_7)$')  # x-label
plt.ylabel('$p(t_8)$')  # y-label
#plt.subplots_adjust(bottom=0.07)
#plt.subplots_adjust(right=0.95)
plt.xticks(arange(0,1.1,0.1))  # ticks (steps) at the x-axis
plt.yticks(arange(0,1.1,0.1))  # ticks (steps) at the y-axis
plt.ylim([0,1])  # y-axis is limited to 0..1
plt.grid(True)
#plt.show()

fig.savefig('theoremSimple.eps')


==> figures/matplotlib/theoremSquared.py <==
# calculating the function
from scipy import *
xaxis = arange(0.0,1,0.01)
yaxis = arange(0.0,1,0.01)

myMax = -1000.0
function = []
for x in xaxis:
	function.append([])
	for y in yaxis:
		term1 = (x * y - 0.1)
		term2 = (1.0 - (1.0 - x) * (1.0 - y) - 0.6)
		value = term1 * term1 + term2 * term2
		function[-1].append(value)
		if value > myMax:
			myMax = value


# plotting starts here
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

data = np.array(function)

plt.rc('text', usetex=True)  # Latex used in the labels and title
# font sizes
f = 12
plt.rc('font', size = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

# contour lines to be drawn
levels = array([0.0, 0.0001, 0.01, 0.05, 0.1, 0.2, 0.4, 0.6, 1.0])

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
CS = ax.contour(data, levels, cmap=mpl.cm.jet)
plt.clabel(CS, inline=1, fontsize=f - 2)

# axis and labels
plt.xticks(arange(0,101,10),arange(0.0,1.1,0.1))
plt.yticks(arange(0,101,10),arange(0.0,1.1,0.1))
plt.xlabel('$p(t_7)$')
plt.ylabel('$p(t_8)$')
plt.title('$\min (P(t_7 \land t_8) - 0.1)^2 + (P(t_7 \lor t_8) - 0.6)^2$')
#plt.subplots_adjust(top=0.9)
#plt.subplots_adjust(bottom=0.16)
#plt.subplots_adjust(left=0.2)
#plt.subplots_adjust(right=0.98)

#plt.show()

fig.savefig('theoremSquared.eps')


==> figures/objectives/plot.py <==
# We assume:
# The first row are labels.
# First column x-axis. From then on, each column one system.
fileName = 'data.csv'
labels = ['MSE', 'Logical']
markers = ['o', 's']
xLabel = '$|\mathcal{L}|$'
yLabel = 'milliseconds'

xaxis = []
data = []

### reading data
import csv
import sys
f = open(fileName, 'rb')
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	rowNum = 0
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(1, len(row)):
				data.append([]) 
		else:
			xaxis.append(int(row[0]))
			for i in xrange(0, len(row) - 1):
				if len(row[i + 1]) > 0:  # empty slots are skipped
					data[i].append(float(row[i + 1]))
		rowNum += 1
finally:
	f.close()

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
ax.set_yscale('log')
for series in zip(data, labels, markers):
	currentXaxis = xaxis[0:len(series[0])]
	print currentXaxis, series[0], series[1]
	ax.plot(currentXaxis, series[0], label=series[1], marker=series[2], lw=0)

legend = plt.legend(loc='upper left', shadow=True)
plt.xlabel(xLabel)
plt.ylabel(yLabel)
plt.xlim([0,16])
plt.xticks([1,3,5,7,9,11,13,15])
plt.grid(True)
plt.show()
fig.savefig('figure.eps')


==> figures/optimization/plot.py <==
# We assume:
# The first row are labels.
# First column x-axis. From then on, each column one system.
fileName = 'data.csv'
markers = ['o', 's', '^', 'x']
labels = ['GD', 'L-BFGS', 'SGD Single', 'SGD Per-Tuple']
xLabel = 'seconds'
yLabel = 'MSE'

xaxis = []
xdata = []
ydata = []

### reading data
import csv
import sys
f = open(fileName, 'rb')
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	rowNum = 0
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(0, len(row) / 2):
				xdata.append([]) 
				ydata.append([]) 
		else:
			xaxis.append(int(row[0]))
			for i in xrange(0, len(row)):
				if len(row[i]) > 0:  # empty slots are skipped
					if i % 2 == 0:
						xdata[i / 2].append(float(row[i]) / 1000.0)
					else:
						ydata[i / 2].append(float(row[i]))
		rowNum += 1
finally:
	f.close()

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f - 2)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
#ax.set_yscale('log')
for i in xrange(0, len(xdata)):
	ax.plot(xdata[i], ydata[i], label=labels[i], marker=markers[i])

plt.xlim([0,25])
legend = plt.legend(loc='upper right', shadow=True)
plt.xlabel(xLabel)
plt.ylabel(yLabel)
plt.grid(True)
plt.show()
fig.savefig('figure.eps')


==> figures/pravda/plot.py <==
# We assume:
# The first row are labels.
# First column: xLabel, then each column one component
# Each row  one setup (to be one bar later)
labels = ['PRAVDA', 'PDB']
colors = ['r', 'b']
titles = ['WorksForClub', 'IsMarriedTo']
xLabels = ['begin', 'during', 'end']
yLabel = ['Precision', '\#Facts / Recall']
fileNames = ['worksPrecision.csv','marriedPrecision.csv','worksObservations.csv','marriedObservations.csv']

### reading data
def readData(fileName):
	import csv
	import sys
	data = [[],[]]
	f = open(fileName, 'rb')
	rowNum = 0
	try:
		rows = csv.reader(f, delimiter='\t', quotechar='"')
		for row in rows:
			if rowNum == 2:
				for i in xrange(0, len(row)):
					data[i % 2].append(float(row[i]))
			rowNum += 1
	finally:
		f.close()
	return data

data = []
for fileName in fileNames:
	data.append(readData(fileName))

import numpy as np
xaxis = np.arange(len(xLabels)) + 0.25

### plotting
import matplotlib.pyplot as plt

barWidth = 0.25
# font sizes
f = 13
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 3)
plt.rc('ytick', labelsize = f - 3)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))

ax = fig.add_subplot(221) 
dataId = 0
ax.set_title(titles[0])
ax.bar(xaxis, data[dataId][1], barWidth, label=labels[1], color=colors[1])
ax.bar(xaxis + barWidth, data[dataId][0], barWidth, label=labels[0], color=colors[0])
plt.xticks(xaxis + 0.25, xLabels)
plt.ylim([0,1])
plt.ylabel(yLabel[0])
plt.grid(True)

ax = fig.add_subplot(222) 
dataId = 1
ax.set_title(titles[1])
ax.bar(xaxis, data[dataId][1], barWidth, label=labels[1], color=colors[1])
ax.bar(xaxis + barWidth, data[dataId][0], barWidth, label=labels[0], color=colors[0])
plt.xticks(xaxis + 0.25, xLabels)
plt.ylim([0,1])
legend = plt.legend(loc='lower right', shadow=True)
plt.grid(True)

ax = fig.add_subplot(223) 
dataId = 2
ax.bar(xaxis, data[dataId][1], barWidth, label=labels[1], color=colors[1])
ax.bar(xaxis + barWidth, data[dataId][0], barWidth, label=labels[0], color=colors[0])
plt.xticks(xaxis + 0.25, xLabels)
plt.ylim([0,3000])
plt.ylabel(yLabel[1])
plt.grid(True)

ax = fig.add_subplot(224) 
dataId = 3
ax.bar(xaxis, data[dataId][1], barWidth, label=labels[1], color=colors[1])
ax.bar(xaxis + barWidth, data[dataId][0], barWidth, label=labels[0], color=colors[0])
plt.xticks(xaxis + 0.25, xLabels)
plt.ylim([0,300])
plt.grid(True)

plt.show()
fig.savefig('figure.eps')


==> figures/small_scale/plot.py <==
# We assume:
# The first row are labels.
# First column x-axis. From then on, each column one system.
fileName = 'data.csv'
labels = ['PDB', 'TheBeast', 'ProbLog']
markers = ['o', 's', '^']
xLabel = '$|\mathcal{L}|$'
yLabel = 'milliseconds'

xaxis = []
data = []

### reading data
import csv
import sys
f = open(fileName, 'rb')
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	rowNum = 0
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(1, len(row)):
				data.append([]) 
		else:
			xaxis.append(int(row[0]))
			for i in xrange(0, len(row) - 1):
				if len(row[i + 1]) > 0:  # empty slots are skipped
					data[i].append(float(row[i + 1]))
		rowNum += 1
finally:
	f.close()

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(111) 
ax.set_yscale('log')
for series in zip(data, labels, markers):
	currentXaxis = xaxis[0:len(series[0])]
	print currentXaxis, series[0], series[1]
	ax.plot(currentXaxis, series[0], label=series[1], marker=series[2], lw=0)

legend = plt.legend(loc='center', shadow=True)
plt.xlabel(xLabel)
plt.ylabel(yLabel)
plt.xlim([5,105])
plt.xticks([10,20,30,40,50,60,70,80,90,100])
plt.grid(True)
plt.show()
fig.savefig('figure.eps')


==> figures/uwcse/plot.py <==
# We assume:
# The first row are labels.
# First column x-axis. From then on, each column one system.
labels = ['PDB', 'TheBeast', 'ProbLog']
xLabel = '$|\mathcal{L}|$'
yLabel1 = '$F_1$'
yLabel2 = 'seconds'

xaxis = []
quality = []

### reading data
import csv
import sys
f = open('quality.csv', 'rb')
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	rowNum = 0
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(0, 2):
				quality.append([])
		else:
			if rowNum > 1:
				xaxis.append(int(row[0]))
				if len(row[6]) > 0:  # empty slots are skipped
					quality[0].append(float(row[6]))
				if len(row[12]) > 0:  # empty slots are skipped
					quality[1].append(float(row[12]))
		rowNum += 1
finally:
	f.close()

runtime = []
f = open('runtime.csv', 'rb')
try:
	rows = csv.reader(f, delimiter='\t', quotechar='"')
	rowNum = 0
	for row in rows:
		if rowNum == 0:
			# add one list per data series
			for i in xrange(1, len(row)):
				runtime.append([])
		else:
			for i in xrange(1, len(row)):
				if len(row[i]) > 0:  # empty slots are skipped
					runtime[i - 1].append(float(row[i]) / 1000.0)
		rowNum += 1
finally:
	f.close()

### plotting
import matplotlib.pyplot as plt

# font sizes
f = 14
plt.rc('legend', fontsize = f)
plt.rc('axes', labelsize = f)
plt.rc('xtick', labelsize = f - 2)
plt.rc('ytick', labelsize = f - 2)

plt.rc('text', usetex=True)  # Latex used in the labels and title

fig = plt.figure(figsize=(4,3))
ax = fig.add_subplot(212) 
#ax.set_yscale('log')
ax.plot(xaxis, quality[0], label=labels[0], marker='o', lw = 0)
ax.plot(xaxis, quality[1], label=labels[1])

plt.ylim([0,1])
plt.xlim([100,460])
#legend = ax.legend(loc='lower right', shadow=True)
plt.xlabel(xLabel)
plt.ylabel(yLabel1)
plt.grid(True)

ax = fig.add_subplot(211) 
#ax.set_yscale('log')
ax.plot(xaxis, runtime[0], label=labels[0], marker='o', lw = 0)
ax.plot(xaxis, runtime[1], label=labels[1])
#ax.plot([xaxis[0]], runtime[2], label=labels[2], marker='^', lw = 0)

plt.xlim([100,460])
legend = ax.legend(loc='right', shadow=True)
#plt.xlabel(xLabel)
plt.ylabel(yLabel2)

plt.grid(True)
plt.show()
fig.savefig('figure.eps')

